A Search for High-Threshold Qutrit Magic State Distillation Routines

Determining the best attainable threshold for qudit magic state distillation is directly related to the question of whether or not contextuality is sufficient for universal quantum computation. We show that the performance of a qudit correcting code for magic state distillation is captured by its complete weight enumerator. For the qutrit strange state -- a maximally magic non-stabilizer state -- the performance of a code is captured by its simple weight enumerator. This result allows us to carry out an extensive search for high-threshold magic state distillation routines for the strange state. Our search covers all $[[n,1]]_3$ qutrit stabilizer codes with a complete set of transversal Clifford gates for $n\leq 23$, and all $[[n,1]]_3$ stabilizer codes with a transversal $H^2$ gate with $n \leq 9$ qudits. For $n=23$, we find over 600 CSS codes that can distill the qutrit strange state with cubic noise suppression. While none of these codes surpass the threshold of the 11-qutrit Golay code, their existence suggests that, for large codes, the ability to distill the qutrit strange state is somewhat generic.

==> anc/23-qutrit-distillation-routines.magma <==
//This file contains a list of classical self-orthogonal ternary codes. Each code can be used to generate a quantum CSS code that distills the strange state with cubic noise suppression, as described in the main text.

codesThatDistillS: = [ PowerStructure(CodeLinFld) |
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 1, 0, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 1, 2, 2, 0, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 1, 2, 2, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 2, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 2, 0, 0, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 2, 0, 0, 1, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 2, 0, 0, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 2, 0, 0, 1, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 0, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 2, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 1, 0, 0, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 1, 2, 0, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 2, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 1, 0, 0, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 1, 2, 0, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 2, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 2, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 2, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 2, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 2, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 2, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 2, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 2, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 1, 2, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 1, 2, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 1, 2, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 1, 2, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 1, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 0, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 2, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 1, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 2, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 2, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 2, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 2, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 1, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 2, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 1, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 1, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 2, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 1, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 2, 0, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 2, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 2, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 1,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 0, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2, 0, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 1, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 1, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 2, 2, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 1, 1, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 1, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 2, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 0, 1, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 0, 1, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 0, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 0, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 0, 1, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 0, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 1, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 0, 1, 1, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 1, 2, 1, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 2, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 1, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 0, 0, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 2, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 2, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 2, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 0, 1, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 2, 2, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 1, 1, 2, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 0, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 1, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 0, 1, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 1, 1, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 2, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 2, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 2, 2, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 1, 1, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 0, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 1, 2, 2, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 1, 2, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 1, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 1, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 0, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 1, 0, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 0, 1, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 2, 1, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 1, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 2, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 2, 2, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 2, 1, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 2, 1, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 2, 1, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 2, 1, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 2, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 2, 1, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 0, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 1, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 1, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 1, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 2, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 2, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 2, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 1, 1, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 2, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 2, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 2, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 1, 2, 1, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 1, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2, 2, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 1, 0, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 1, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 1, 1, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 2, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 2, 0, 0, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 2, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 0, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 0, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 2, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 2, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 1, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 2, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 2, 2, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 2, 0, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 2, 2, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 1, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 1, 1, 1, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 2, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 2, 1, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 1, 2, 2, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 2, 2, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 2, 2, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 1, 1, 1, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 2, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 2, 1, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 0, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 1, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 2, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 2, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 1, 1, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 2, 1, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 2, 2, 2, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 0, 1, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 0, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 1, 0, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 1, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 0, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1, 1, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 2, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 0, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 2, 1, 1, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 1, 1, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 2, 1, 0, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 1, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 1, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 1, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 0, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 1, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 1, 0, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 2, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 1, 1, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 0, 1, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 2, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1, 0, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 1, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 1, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 2, 0, 2, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 2, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 1, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 1, 2, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 1, 0, 0, 2, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0, 0, 1, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 1, 2, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 1, 1, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 2, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 2, 1, 1, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 2, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 1, 1, 2, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 2, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 2, 0, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 1, 2, 0, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 2, 1, 2, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 2, 2, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 1, 0, 2, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 1, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 2, 2, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 0, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 2, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 2, 2, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 1, 0, 1, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 2, 2, 1, 0, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 1, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 1, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 0, 1, 2, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 0, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 2, 0, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 2, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 1, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 2, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 2, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 0,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 1, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 1, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 2, 0, 2, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 2, 1, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2, 1, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 1, 1, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 1, 0, 0, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 2, 0, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 2, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 1, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 2, 2, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 0, 2, 2, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 2, 1, 1, 0, 1,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 2, 2, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 1, 0, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 2, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 1, 2, 2, 2, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 2, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 2, 2, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 2, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1, 1, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 0, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 0, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 0, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 1, 0, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 2, 0, 2, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 0, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 0, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 2, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 0, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 1, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 1, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 0, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 2, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 0, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 1, 1, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 1, 0, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 2, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 2, 1, 0, 1, 0, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 1, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 1, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 1, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 2, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 1, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 1, 2, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 2, 0, 2, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 1,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 1, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 1, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 1, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 1, 1, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 0, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 1, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 1, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 1, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2, 2, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 2, 0, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 1, 2, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 0, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 1, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 0, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 0, 1, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2, 2, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 2, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 1, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2, 1, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 1, 2, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 2, 1, 1, 2, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 0, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 1, 2, 2, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 1, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 2, 1, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 1, 2, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 2, 1, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 1, 2, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 1, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2, 2, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0, 1, 2, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 1, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 0, 1, 0, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 2, 1, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 1, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 1, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 1, 0, 1, 2, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 1, 1, 2, 1, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 1, 1, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 2, 2,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 2, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 0, 1, 2, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 2, 1, 0, 0, 2, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 2, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 0, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 2, 1, 2, 1, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 0, 1,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 2, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 0, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 1, 1, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 1, 0, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 1, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 2, 2, 2, 1, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 2, 2, 1, 0, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 2, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 2, 0, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1, 1, 2, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 1, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 1, 1, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 1, 1, 1, 2, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 2, 1, 1, 2, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 0, 0, 2,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 1, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 2, 2, 2, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 2, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 1, 2, 1, 1, 0, 1,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 2, 2, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 0, 2, 2, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 2, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 1, 0, 0, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 0, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 2, 1, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 2, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 2, 2, 0, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 2, 2, 1, 2, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 0, 0, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1, 2, 1,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 1, 1, 1, 2, 2, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 2, 0, 1, 2, 2, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 1, 1, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1, 2, 0, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 1, 2, 0, 0, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 2, 1, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 2, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 1, 2, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 2, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 2, 1, 1, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 1, 2, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 2, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 2, 2, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 2, 1, 1, 2, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 2, 2, 1, 2, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2, 2, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2,
        0, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 1, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 1, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 1, 2, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 0, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 2,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 1, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 1, 2, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 1, 1, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 0, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 2, 2, 2, 0, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 2, 1,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 0, 1, 0, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 2, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2, 2,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 2, 0, 0, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 1, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 2, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 1, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 2, 0, 2, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 2, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 1, 0, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 1, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 2, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 1, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 2, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 2, 2, 0, 0, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 1, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 2, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 2, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 2, 1, 1, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 2, 0, 1, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 1, 2,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 2, 1, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 2, 2, 1, 1, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 2, 0, 2, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 1, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 0, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0, 2, 0,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 1, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 0, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1, 0, 2,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 2, 0, 2, 1, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 1, 2, 2, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 0, 0, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 0, 1, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 1,
        2, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 1, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0,
        1, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 1, 2, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2, 2, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 2, 0,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0, 1, 0, 2, 1,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 2, 1, 2, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 2, 0, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 2, 1, 1, 0, 2,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0,
        2, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2, 0,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 2, 0, 1, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 2, 0, 0, 2, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 2, 0, 1, 0, 1,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 2, 1, 2, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 0, 1, 0,
        1, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 2, 0, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2, 0, 1, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 1, 1, 2,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 0,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 1, 2, 0, 0, 0, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 0, 1, 0, 2, 0, 0,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 0, 1, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 0, 2, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 1, 0, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0,
        2, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0, 0, 0, 1, 2, 2, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1, 2, 2, 0,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0,
        0, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 2, 1, 2, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2, 1, 1, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 1,
        0, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 1, 0, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 1, 0, 1, 0,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 1, 0, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 1, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 2, 1, 0, 0, 2, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 1, 1, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 0, 1, 1, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 2, 2, 1,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 1, 0, 2, 2,
        2, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 1, 1, 2, 2, 2, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 2, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 2, 2, 1, 0, 2,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 1, 0, 0, 2,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 1, 1, 0, 0, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2, 0,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 1, 1, 1,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 2, 0, 0, 0,
        1, 0 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 1, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 2, 2, 1, 2, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 2, 0, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 2, 1, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 2,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 2, 1, 0, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 2, 1, 2, 2,
        0, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 2, 2, 1, 2, 2,
        0, 1 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1,
        1, 0 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 0, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1, 2, 1, 2,
        2, 2 ] >,
    LinearCode<GF(3), 23 |
        [ GF(3) | 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 1, 2,
        2, 2 ],
        [ GF(3) | 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1,
        2, 0 ],
        [ GF(3) | 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2,
        1, 0 ],
        [ GF(3) | 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1,
        2, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 2, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 2, 2, 1, 0, 1, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 2, 1,
        1, 1 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2,
        1, 2 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0,
        0, 0 ],
        [ GF(3) | 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1, 2, 1, 2,
        2, 2 ] >
];

